Orientations of $10$-Edge-Connected Planar Multigraphs and Applications

A graph is called strongly $\Z_{2k+1}$-connected if for each boundary function $\beta: V(G)\mapsto \Z_{2k+1}$ with $\sum_{v\in V(G)}\beta(v)\equiv 0\pmod{2k+1}$, there exists an orientation $D$ of $G$ such that $d_D^+(v) - d_D^-(v) \equiv \beta(v) \pmod{2k+1}$ for each $v \in V(G)$. We show that every planar multigraph with $5$ edge-disjoint spanning trees is strongly $\Z_{5}$-connected. This verifies a special case of the Additive Base Conjecture when restricted to planar graphs. Hence, every $10$-edge-connected directed planar graph admits an antisymmetric $\Z_5$-flow. So, by duality, every orientation of a planar graph of girth at least $10$ admits a homomorphism to a $5$-vertex tournament. Our result also gives a new proof of the known result that every planar graph of girth at least $10$ has a homomorphism to the $5$-cycle.

==> anc/README.md <==
## $`SZ_l`$ (odd modulus) experiments: solver + enumerator

This folder accompanies computational experiments and reproducibility notes for the manuscript “Orientations of 10-Edge-Connected Planar Graphs and Applications”. It contains two scripts (intended to live in the same directory):

- `szl_odd_solver.py`: an $SZ_l$ decision and $\beta$-orientation solver for **odd** modulus $l$.
- `generate_nonisomorphic_4v_szl.py`: for a **given odd $l$**, enumerates 4-vertex, $3(l-1)$-edge (with multiplicity) undirected multigraphs under constraints (min degree $\ge l-1$, max multiplicity per pair $\le l-2$, connected), removes isomorphic duplicates, renders an overview figure, and tests each graph for $SZ_l$; for graphs that are not $SZ_l$, it prints **all** infeasible $\beta$.

This README is the **single main document**: it first explains how the two scripts fit together, then gives a detailed account of the mathematical modeling and the implementation workflow of each script (including DFS pruning and isomorphism reduction), so results can be reviewed and reproduced.

> Note: you may see `libpng warning: iCCP: known incorrect sRGB profile` at runtime.
> This is typically a benign PNG color-profile warning and does not affect saving
> or displaying the figure.

---

## 0. Recommended layout

Keep these files in the same directory:

- `szl_odd_solver.py`
- `generate_nonisomorphic_4v_szl.py`
- `README_CN.md` (Chinese)
- `README.md` (this file, English)

`generate_nonisomorphic_4v_szl.py` dynamically imports `szl_odd_solver.py` from the same directory to access `SZlOddSolver`, so they must be co-located unless you adjust the import path.

The file `nonisomorphic_4v12e_l5_overview.png` (or `nonisomorphic_4v*e_l*_overview.png` for other $l$) in the directory is an overview figure generated by running `generate_nonisomorphic_4v_szl.py`. Readers can run the script with `--modulus l` to regenerate the figure for a given odd $l$.


---

## 1. Requirements

- Python 3.8+
- `networkx`
- `matplotlib`
- `numpy`

Install example:

```bash
python -m pip install networkx matplotlib numpy
```

---

## 2. Quickstart (recommended)

### 2.1 Run enumeration + overview figure + SZ_l testing

```bash
python generate_nonisomorphic_4v_szl.py [--modulus l]
```

Default is $l=5$. Example for $l=7$: `python generate_nonisomorphic_4v_szl.py --modulus 7`.

This will:

- open a Matplotlib window showing the overview grid (all non-isomorphic representatives)
- save an overview PNG to the current working directory:
  - `nonisomorphic_4v{3(l-1)}e_l{l}_overview.png` (e.g. `nonisomorphic_4v12e_l5_overview.png` for $l=5$)
- print $SZ_l$ testing results to the console; if a graph is not $SZ_l$, it prints **all** infeasible $\beta$ (as vectors).
- write the same run output to a results file in the current working directory: `nonisomorphic_4v{3(l-1)}e_l{l}_results.txt`, for later reference. Use `--no-log` to disable writing the results file; use `--no-show` to save the figure without opening the window.

### 2.2 Run the solver demo only

```bash
python szl_odd_solver.py
```

The script contains a built-in `main()` demo. You can edit `mod/n/edges/beta` to test different graphs and boundaries.

---

## 3. `szl_odd_solver.py`: problem statement

### 3.1 Valid boundaries $\beta$

Let $G$ be a connected undirected multigraph (parallel edges allowed, no self-loops) and let $l$ be a positive odd integer.

A function $\beta:V(G)\to\mathbb{Z}_l$ is a valid boundary if:

- $`\beta(v)\in\{0,1,\dots,l-1\}`$ for all $v$
- $\sum_{v\in V}\beta(v)\equiv 0\pmod l$

The sum condition is necessary since $\sum_v(\text{out}-\text{in})=0$ for any orientation.

### 3.2 $\beta$-orientation and $SZ_l$

A $\beta$-orientation is an orientation of all edges such that for each vertex $v$:

$$
(\mathrm{outdeg}(v)-\mathrm{indeg}(v))\equiv \beta(v)\pmod l
$$

The graph $G$ is $SZ_l$ if such an orientation exists for **every** valid boundary $\beta$.

---

## 4. `szl_odd_solver.py`: modeling (as implemented)

### 4.1 Bundling parallel edges: one integer $y$ per vertex pair

For an unordered pair $\{u,v\}$ (normalized as $u<v$) with multiplicity $k$, define an integer variable $`y\in\{0,1,\dots,k\}`$ as the number of edges oriented $u\to v$. Then:

- net contribution at $u$ (out-in) is $2y-k$
- net contribution at $v$ is $-(2y-k)$

Thus we search one integer variable per vertex pair (domain size $k+1$) rather than enumerating $2^k$ edge directions.

### 4.2 Signs and constant terms $C_v$

For each bundle $e=(u,v)$ (normalized $u<v$), define:

- $\mathrm{sign}(u,e)=+1$
- $\mathrm{sign}(v,e)=-1$

For each vertex:

$$
S(v)=\sum_{e\ni v}\mathrm{sign}(v,e)\cdot y_e
$$

Expanding $(2y_e-k_e)$ yields the congruence:

$$
C_v+2S(v)\equiv \beta(v)\pmod l,\qquad
C_v=\sum_{e\ni v}\mathrm{sign}(v,e)\cdot(-k_e)
$$

### 4.3 Odd modulus trick: divide by 2 in $\mathbb{Z}_l$

When $l$ is odd, 2 is invertible in $\mathbb{Z}_l$. Let $2^{-1}$ be its inverse. Then:

$$
S(v)\equiv 2^{-1}(\beta(v)-C_v)\pmod l
$$

In the code, the right-hand side is precomputed as `target_residue[v_idx]` (aligned with the sorted vertex list `vertices`).

---

## 5. `szl_odd_solver.py`: implementation workflow (by functions)

### 5.1 Core data structures

- `EdgeBundle(u, v, k)`: a normalized vertex pair with multiplicity $k$ (always `u < v`).
- `OddOrientationSolution`: stores a solution, including:
  - `y_by_pair[(u,v)]`: the $y$ value per bundle
  - `out_minus_in[v]`: integer out-in values (not reduced mod $l$)
  - `directions`: expanded per-edge directions `(tail, head)` (useful for verification/replay)

### 5.2 `SZlOddSolver.__init__`: preprocessing

Initialization performs:

- input validation (odd $l$, no self-loops, connected)
- `vertices = sorted(nodes)` and `index_of_vertex`
- bundle collection `_collect_edge_bundles()`
- sign structure `_build_signs()` (incident bundles and $\pm1$ per vertex)
- degree computation (counting multiplicity)
- constant term vector `C_vec`
- inverse `inv2 = 2^{-1} (mod l)`

### 5.3 `enumerate_betas()`: enumerate all valid $\beta$

For $n$ vertices, it enumerates the first $n-1$ values (there are $l^{n-1}$ choices) and determines the last value uniquely from $\sum\beta\equiv 0\pmod l$. This avoids a full $l^n$ enumeration.

### 5.4 `solve_for_beta(beta)`: DFS + Pruning (Core)

Overall workflow:

1. **Validity check**: verify vertex set matches; check that values are in the correct range; and ensure the total sum is 0 (mod $l$).  
2. **Compute target residues**: for each vertex, calculate `target_residue[v]`.  
3. **Establish variable domains**: for each edge bundle $e$, $`y_e \in \{0, \dots, k_e\}`$.  
4. **Variable ordering**: sort by domain size in ascending order (i.e., smaller $k_e$ first).  
5. **DFS search**:  
   - **State**: `partial_sum[v]` (current sum of the integer parts of $S(v)$ contributed by assigned variables)  
   - **Recursion**: for the current edge bundle, try each possible $y$ value, updating `partial_sum` for both endpoints.  
6. **Pruning (interval + modular reachability)**:  
   - For each vertex $v$, compute the reachable interval $[L,U]$ for $S(v)$ contributed by unassigned edge bundles.  
   - Compute `need ≡ target_residue[v] - partial_sum[v] (mod l)` and check whether there exists $t \in [L,U]$ such that $t \equiv \text{need} \pmod l$.  
   - Equivalently, check whether there exists an integer $q$ such that $L \le \text{need} + q l \le U$.  
   - If no such $q$ exists, backtrack (prune).  
7. **Termination and assembly**:  
   - After all variables are assigned, verify that all vertex residues are satisfied.  
   - Expand each edge bundle's $y$ value into individual edge directions (the first $y$ edges as $u\to v$, the remaining $k-y$ edges as $v\to u$).  
   - Finally, check that `out_minus_in[v] % l == beta[v]` for all vertices.


### 5.5 `is_SZl(...)`: decision and witness

Enumerate all valid $\beta$ and call `solve_for_beta`:

- if any $\beta$ is infeasible, return `(False, beta)` as a witness
- otherwise return `(True, None)`

The parameter `max_beta` can be used to truncate the enumeration during debugging.

### 5.6 `get_all_infeasible_betas(verbose=False, max_beta=None)`: collect all infeasible $\beta$

Enumerate all valid $\beta$ and return the **list** of all $\beta$ for which no $\beta$-orientation exists (used to output every counterexample for non-$SZ_l$ graphs).

---

## 6. `generate_nonisomorphic_4v_szl.py`: what it does

This script packages “dataset generation + visualization + batch testing”. For a **given odd $l$** (default 5, via `--modulus`):

1. enumerate 4-vertex, $3(l-1)$-edge (with multiplicity) multigraphs under constraints: min degree $\ge l-1$, max multiplicity per pair $\le l-2$, connected
2. remove isomorphic duplicates (keep representatives)
3. draw and save an overview grid figure (PNG)
4. test each representative for $SZ_l$ using `SZlOddSolver(..., l)`; for graphs that are not $SZ_l$, print **all** infeasible $\beta$

---

## 7. `generate_nonisomorphic_4v_szl.py`: implementation workflow

### 7.1 Exact enumeration space

For a given odd $l$, vertices are fixed as $`\{1,2,3,4\}`$. We consider the 6 unordered pairs:

$$
(1,2),(1,3),(1,4),(2,3),(2,4),(3,4)
$$

For each pair, assign a multiplicity $`k_{uv}\in\{0,1,\dots,l-2\}`$ (max $l-2$ per pair) and filter by:

- total multiplicity:

$$
\sum k_{uv}=3(l-1)
$$

- minimum degree (counting multiplicity): for each vertex $v$,

$$
\mathrm{deg}(v)\ge l-1
$$
- connectivity of the underlying simple graph (treat $k_{uv}>0$ as an edge)

### 7.2 Isomorphism reduction: canonical key over all $4!$ permutations

The script implements a deterministic canonicalization:

- enumerate all $4!$ vertex permutations
- compute the induced 6-tuple under each permutation
- take the lexicographically smallest tuple as the canonical key
- deduplicate by this key

### 7.3 Plotting: consistent visual scale across subplots

With curved arc patches for parallel edges, Matplotlib can autoscale subplots differently, making some graphs look larger/smaller. The script fixes this by:

- using a fixed radial layout radius
- fixing `xlim/ylim` to the same range for every subplot

### 7.4 Output: overview PNG and results TXT

The script saves the overview figure to the current working directory:

- `nonisomorphic_4v{3(l-1)}e_l{l}_overview.png` (e.g. `nonisomorphic_4v12e_l5_overview.png` for $l=5$)

and writes the same run output (as printed to the console) to a results file in the same directory:

- `nonisomorphic_4v{3(l-1)}e_l{l}_results.txt` (e.g. `nonisomorphic_4v12e_l5_results.txt` for $l=5$)

Use `--no-log` to disable writing the results file. The script prints the saved paths for both the figure and the results file.

### 7.5 Batch $SZ_l$ testing and console output

For each representative:

- build an `nx.MultiGraph`
- call `SZlOddSolver(Gm, l).get_all_infeasible_betas(verbose=False)`
- if the list is non-empty (graph is not $SZ_l$), print:
  - graph index
  - edge multiplicities (6 pairs, sum $3(l-1)$)
  - vertex degrees
  - **all** infeasible $\beta$ as vectors in `solver.vertices` order, and the total count

---

## 8. Performance and reproducibility notes

- **Solver complexity**: the number of valid boundaries is $l^{n-1}$; each DFS is exponential in the worst case. This implementation targets small-to-moderate instances for experimental verification.
- **Determinism**:
  - `szl_odd_solver.py`: vertices and bundles are sorted; given the same input, search order and output are deterministic (when a solution exists)
  - `generate_nonisomorphic_4v_szl.py`: the canonical-key approach is fully deterministic



==> anc/README_CN.md <==
## $SZ_l$（奇数模）计算实验代码包：求解器 + 枚举器

本目录用于论文 “Orientations of 10-Edge-Connected Planar Graphs and Applications”
的计算实验与可复现性说明，包含两个脚本（建议放在同一个 GitHub 文件夹中）：

- `szl_odd_solver.py`：奇数模 $l$ 的 $SZ_l$ 判定与 $\beta$-定向求解器。
- `generate_nonisomorphic_4v_szl.py`：对**给定的奇数 $l$**，枚举 4 顶点、$3(l-1)$ 条边（计重）的无向多重图（约束：每点最小度 $\ge l-1$，每对顶点边重数 $\le l-2$，连通）；按同构去重后绘制总览图；对每个图调用求解器进行 $SZ_l$ 检测，并对非 $SZ_l$ 的图输出**所有**不可行的 $\beta$。

本 README 是**主说明文件**：先整体解释两份代码在实验中的分工，再分别详细解释每个脚本的数学建模与实现流程（包括 DFS 剪枝与同构去重的具体做法），以便审阅与复现。

> 备注: 运行过程中可能会看到
> `libpng warning: iCCP: known incorrect sRGB profile`。
> 这通常是无害的 PNG 颜色配置警告，不会影响图像的保存或显示。

---

## 0. 文件结构与放置建议

推荐将以下文件放在同一目录（相对路径保持不变）：
 
- `szl_odd_solver.py`
- `generate_nonisomorphic_4v_szl.py`
- `README_CN.md`（本文件）
- `README.md`（英文版）


`generate_nonisomorphic_4v_szl.py` 会动态导入同目录下的 `szl_odd_solver.py` 来获取 `SZlOddSolver` 类，因此两者需要处于同一目录（或自行修改导入路径）。

目录中的 `nonisomorphic_4v12e_l5_overview.png`（或对其它 $l$ 的 `nonisomorphic_4v*e_l*_overview.png`）为运行 `generate_nonisomorphic_4v_szl.py` 时生成的总览图。读者可通过指定 `--modulus l` 自行运行脚本以生成对应 $l$ 的图像。

---

## 1. 依赖与安装

- Python 3.8+
- `networkx`
- `matplotlib`
- `numpy`

安装示例：

```bash
python -m pip install networkx matplotlib numpy
```

---

## 2. 快速复现（推荐路径）

### 2.1 运行枚举 + 总览图 + $SZ_l$ 检测

```bash
python generate_nonisomorphic_4v_szl.py [--modulus l]
```

默认 $l=5$。例如指定 $l=7$：`python generate_nonisomorphic_4v_szl.py --modulus 7`。

运行后将：

- 弹出 Matplotlib 总览图窗口（所有非同构代表元的网格图）
- 在“运行脚本时的当前工作目录”保存 PNG 总览图：
  - `nonisomorphic_4v{3(l-1)}e_l{l}_overview.png`（例如 $l=5$ 时为 `nonisomorphic_4v12e_l5_overview.png`）
- 在控制台打印 $SZ_l$ 判定结果；若某图不是 $SZ_l$，会打印该图的**所有**不可行 $\beta$（向量形式）。
- 将上述运行输出同时写入当前工作目录下的结果文件 `nonisomorphic_4v{3(l-1)}e_l{l}_results.txt`，便于日后查阅。使用 `--no-log` 可关闭写入结果文件；使用 `--no-show` 可仅保存图像不弹窗。

### 2.2 仅运行求解器示例

```bash
python szl_odd_solver.py
```

脚本内置 `main()`，你可以修改其中的 `mod/n/edges/beta` 来测试不同图与不同边界 $\beta$。

---

## 3. `szl_odd_solver.py`：问题定义

### 3.1 合法边界 $\beta$

给定无向连通多重图 $G$（允许重边、不允许自环）与正奇数 $l$。

称 $\beta:V(G)\to\mathbb{Z}_l$ 为合法边界（boundary），当且仅当：

- $`\beta(v)\in \{0,1,\dots,l-1\}`$
- $\sum_{v\in V}\beta(v)\equiv 0\pmod l$

后一条件是必要的，因为任意定向都满足 $\sum_v(\text{out}-\text{in})=0$。

### 3.2 $\beta$-定向与 $SZ_l$

对给定 $\beta$，若存在一种对 $G$ 的定向，使得对每个顶点 $v$：

$$
(\mathrm{outdeg}(v)-\mathrm{indeg}(v))\equiv \beta(v)\pmod l
$$

则称该定向为一组 $\beta$-定向。

图 $G$ 称为 $SZ_l$，若对**所有**合法 $\beta$ 都存在 $\beta$-定向。

---

## 4. `szl_odd_solver.py`：数学建模（实现对应）

### 4.1 重边打包：用 $y$ 变量代替逐边方向

对无序点对 $\{u,v\}$（规范化为 $u<v$）若有 $k$ 条平行边，令变量 $`y\in\{0,1,\dots,k\}`$ 表示其中有 $y$ 条边定向为 $u\to v$。则：

- $u$ 点的净贡献（out-in）为 $y-(k-y)=2y-k$
- $v$ 点的净贡献为 $-(2y-k)$

因此每个点对只需搜索一个整数变量 $y$，而不是枚举 $2^k$ 种逐边方向。

### 4.2 符号约定与常数项 $C_v$

对边束 $e=(u,v)$（规范化 $u<v$）定义符号：

- $\mathrm{sign}(u,e)=+1$
- $\mathrm{sign}(v,e)=-1$

对每个顶点定义：

$$
S(v)=\sum_{e\ni v}\mathrm{sign}(v,e)\cdot y_e
$$

把 $(2y_e-k_e)$ 展开后，可写成：

$$
C_v+2S(v)\equiv \beta(v)\pmod l,\qquad
C_v=\sum_{e\ni v}\mathrm{sign}(v,e)\cdot(-k_e)
$$

### 4.3 奇数模的关键：消去系数 2

当 $l$ 为奇数时，2 在 $\mathbb{Z}_l$ 中可逆。记 $2^{-1}$ 为其逆元，则：

$$
S(v)\equiv 2^{-1}(\beta(v)-C_v)\pmod l
$$

代码中把右端预计算为 `target_residue[v_idx]`，后续 DFS 的目标就是让每个顶点的 $S(v)$ 落在对应同余类。

---

## 5. `szl_odd_solver.py`：实现流程（按函数）

### 5.1 核心数据结构

- `EdgeBundle(u, v, k)`：记录一个无序点对及重数 $k$（并保证 `u < v`）。
- `OddOrientationSolution`：保存一组解，包括：
  - `y_by_pair[(u,v)]`：每个点对的 $y$
  - `out_minus_in[v]`：每个顶点的整数 out-in（未取模）
  - `directions`：逐条边展开后的方向 `(tail, head)`（用于复现与核验）

### 5.2 `SZlOddSolver.__init__`：预处理

初始化完成以下工作：

- **输入校验**： $l$ 为正奇数；图无自环；图连通
- **顶点与索引**：`vertices = sorted(nodes)`，`index_of_vertex[v] = idx`
- **统计边束**：`_collect_edge_bundles()` 统计每个点对的重数 $k$
- **构造符号结构**：`_build_signs()` 为每个顶点保存其关联边束及符号 $\pm1$
- **度数**：按重数计算每个顶点度
- **常数项**：预计算 `C_vec[idx] = C_v`
- **逆元**：预计算 `inv2 = 2^{-1} (mod l)`

### 5.3 `enumerate_betas()`：枚举所有合法 $\beta$

设顶点数为 $n$。实现枚举方式为：

- 枚举前 $n-1$ 个顶点的取值（每个在 $0,\dots,l-1$），共 $l^{n-1}$ 种
- 最后一个顶点的取值由 $\sum\beta\equiv 0\pmod l$ 唯一确定

这样避免了 $l^n$ 的完全枚举。

### 5.4 `solve_for_beta(beta)`：DFS + 剪枝（核心）

整体流程：

1. **合法性检查**：顶点集合匹配；取值范围正确；总和为 0（mod $l$）
2. **计算目标同余类**：对每个顶点计算 `target_residue[v]`
3. **建立变量域**：对每条边束 $e$，$`y_e \in \{ 0, \dots, k_e \}`$
4. **变量排序**：按域大小从小到大（即 $k_e$ 小的优先）
5. **DFS 搜索**：
   - 状态：`partial_sum[v]`（当前已赋值变量贡献的 $S(v)$ 整数部分和）
   - 递归：对当前边束尝试每个 $y$ 值，更新两个端点的 `partial_sum`
6. **剪枝（区间 + 同余可达性）**：
   - 对每个顶点 $v$，计算剩余未赋值边束对 $S(v)$ 的可达区间 $[L,U]$
   - 令 `need ≡ target_residue[v] - partial_sum[v] (mod l)`，判断是否存在 $t\in[L,U]$ 使得
     $t\equiv \text{need}\pmod l$
   - 等价判断：是否存在整数 $q$ 使 $L\le \text{need}+ql\le U$
   - 若不存在则剪枝回溯
7. **终止与组装**：
   - 全部变量赋值后检查所有顶点同余是否满足
   - 将每个边束的 $y$ 展开为逐边方向（前 $y$ 条为 $u\to v$，后 $k-y$ 条为 $v\to u$）
   - 最后校验 `out_minus_in[v] % l == beta[v]`

### 5.5 `is_SZl(verbose=False, max_beta=None)`：判定与 witness

通过枚举所有合法 $\beta$ 并逐个调用 `solve_for_beta(beta)`：

- 一旦遇到不可行 $\beta$，返回 `(False, beta)` 作为 witness（反例）
- 否则返回 `(True, None)`

`max_beta` 可用于调试时截断枚举。

### 5.6 `get_all_infeasible_betas(verbose=False, max_beta=None)`：收集所有不可行 $\beta$

枚举所有合法 $\beta$，返回**所有**使得 $\beta$-定向不存在的 $\beta$ 的列表（用于对非 $SZ_l$ 图输出全部反例）。

---

## 6. `generate_nonisomorphic_4v_szl.py`：总体功能

该脚本把“构造实验数据集 + 可视化 + 批量判定”合并在一起。对**给定的奇数 $l$**（默认 5，可通过 `--modulus` 指定），主要任务是：

1. 枚举满足约束的 4 顶点、$3(l-1)$ 条边（计重）多重图：每点最小度 $\ge l-1$，每对顶点边重数 $\le l-2$，连通
2. 在顶点置换意义下去掉同构重复（保留代表元）
3. 绘制所有代表元的总览图，并保存 PNG
4. 对每个代表元调用 `SZlOddSolver(..., l)` 判定是否为 $SZ_l$；若非 $SZ_l$，打印该图的**所有**不可行 $\beta$

---

## 7. `generate_nonisomorphic_4v_szl.py`：实现流程（按模块）

### 7.1 枚举空间定义（精确）

对给定的奇数 $l$，顶点固定为 $`\{1,2,3,4\}`$，只考虑 6 个无序点对：

$$
(1,2),(1,3),(1,4),(2,3),(2,4),(3,4)
$$

对每对分配重数 $`k_{uv}\in\{0,1,\dots,l-2\}`$（每对最多 $l-2$ 条边），并筛选：

- 总边数（计重）为 $3(l-1)$：

$$
\sum k_{uv}=3(l-1)
$$

- 最小度：对每个顶点 $v$，其度（计重）满足：

$$
\mathrm{deg}(v)\ge l-1
$$
- 连通性：把 $k_{uv}>0$ 当作简单边，要求连通

### 7.2 同构去重：canonical key（4! 全置换）

脚本实现了一个确定性 canonicalization：

- 枚举所有 $4!$ 顶点置换
- 对每个置换计算重标号后的 6 元组表示
- 取字典序最小者作为 canonical key
- 用字典按 key 去重，得到非同构代表元列表

### 7.3 绘图：保证每个子图视觉尺度一致

多重边用弯曲弧线绘制时，Matplotlib 可能对不同子图自动缩放，造成“有的图看起来更大/更小”。脚本通过：

- 固定径向布局半径 `radius`
- 对每个子图固定 `xlim/ylim` 为同一范围

来保证视觉尺度一致。

### 7.4 保存总览图（PNG）与结果文件（TXT）

脚本会保存总览图到当前工作目录（即你运行 `python ...` 时所在目录）：

- `nonisomorphic_4v{3(l-1)}e_l{l}_overview.png`（例如 $l=5$ 时为 `nonisomorphic_4v12e_l5_overview.png`）

并将与控制台相同的运行输出写入同目录下的结果文件：

- `nonisomorphic_4v{3(l-1)}e_l{l}_results.txt`（例如 $l=5$ 时为 `nonisomorphic_4v12e_l5_results.txt`）

使用 `--no-log` 可关闭结果文件写入。控制台会打印总览图与结果文件的实际保存路径。

### 7.5 批量 $SZ_l$ 判定与输出

对每个代表元：

- 构造 `nx.MultiGraph`
- `solver = SZlOddSolver(Gm, l)`
- `infeasible_betas = solver.get_all_infeasible_betas(verbose=False)`

若存在不可行 $\beta$（即图不是 $SZ_l$），则打印：

- 图编号
- 6 个点对的边重数（总和 $3(l-1)$）
- 顶点度
- **所有**不可行 $\beta$ 的向量形式（按 `solver.vertices` 顺序）及总数

---

## 8. 性能与可复现性提示

- **求解器复杂度**：合法 $\beta$ 的数量为 $l^{n-1}$；单个 $\beta$ 的 DFS 最坏指数级。本实现主要面向中小规模实例的实验验证与复现。
- **确定性**：
  - `szl_odd_solver.py`：顶点与边束排序固定；同输入应给出一致的搜索顺序与输出（若存在解）
  - `generate_nonisomorphic_4v_szl.py`：同构去重采用全置换 canonical key，完全确定




==> anc/generate_nonisomorphic_4v_szl.py <==
from __future__ import annotations

import argparse
import itertools
from typing import Dict, List, Tuple, Optional, TextIO

import importlib.util
import sys
import os

import networkx as nx
import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch
import numpy as np


# ---------- Dynamic import: SZlOddSolver (odd modulus) ----------

def load_szl_odd_solver_class() -> type:
    try:
        here = os.path.dirname(os.path.abspath(__file__))
    except NameError:
        here = os.getcwd()
    solver_path = os.path.join(here, "szl_odd_solver.py")
    spec = importlib.util.spec_from_file_location("szl_odd_solver_module", solver_path)
    if spec is None or spec.loader is None:
        raise ImportError("Failed to load szl_odd_solver.py")
    module = importlib.util.module_from_spec(spec)
    # Register before exec so dataclasses/typing can resolve annotations.
    sys.modules[spec.name] = module  # type: ignore[arg-type]
    spec.loader.exec_module(module)  # type: ignore[attr-defined]
    if not hasattr(module, "SZlOddSolver"):
        raise ImportError("SZlOddSolver not found in szl_odd_solver.py")
    return module.SZlOddSolver  # type: ignore[return-value]


# ---------- Enumeration + isomorphism reduction ----------

Pairs = [(1, 2), (1, 3), (1, 4), (2, 3), (2, 4), (3, 4)]


def degree_from_counts(k: Tuple[int, int, int, int, int, int]) -> Dict[int, int]:
    k12, k13, k14, k23, k24, k34 = k
    return {
        1: k12 + k13 + k14,
        2: k12 + k23 + k24,
        3: k13 + k23 + k34,
        4: k14 + k24 + k34,
    }


def is_connected_from_counts(k: Tuple[int, int, int, int, int, int]) -> bool:
    G = nx.Graph()
    G.add_nodes_from([1, 2, 3, 4])
    for (u, v), w in zip(Pairs, k):
        if w > 0:
            G.add_edge(u, v)
    return nx.is_connected(G)


def canonical_key(k: Tuple[int, int, int, int, int, int]) -> Tuple[int, ...]:
    """Canonicalize a 4-vertex multigraph represented by the 6-tuple of multiplicities.

    We enumerate all 4! vertex permutations and take the lexicographically smallest
    upper-triangular 6-tuple as the canonical key.
    """
    labels = [1, 2, 3, 4]
    # Weight dictionary of the original graph.
    w: Dict[Tuple[int, int], int] = {}
    for (u, v), val in zip(Pairs, k):
        a, b = (u, v) if u < v else (v, u)
        w[(a, b)] = val

    best: Tuple[int, ...] | None = None
    order_pairs = [(1, 2), (1, 3), (1, 4), (2, 3), (2, 4), (3, 4)]
    for perm in itertools.permutations(labels):
        inv = {perm[i]: labels[i] for i in range(4)}  # new -> old
        tup = []
        for (a, b) in order_pairs:  # fixed order in the relabeled graph
            i_old = inv[a]
            j_old = inv[b]
            key = (i_old, j_old) if i_old < j_old else (j_old, i_old)
            tup.append(w[key])
        tup_t = tuple(tup)
        if best is None or tup_t < best:
            best = tup_t
    assert best is not None
    return best


def enumerate_nonisomorphic_graphs(modulus: int) -> List[Tuple[int, int, int, int, int, int]]:
    """Enumerate 4-vertex multigraphs with 3(l-1) edges (counting multiplicity), where l is odd.
    Constraints: each pair multiplicity in [0, l-2], total edges = 3(l-1), min degree >= l-1, connected.
    """
    if modulus <= 0 or modulus % 2 == 0:
        raise ValueError("modulus must be a positive odd integer.")
    total_edges = 3 * (modulus - 1)
    min_degree = modulus - 1
    max_multiplicity = modulus - 2  # per pair: 0 .. l-2
    reps: Dict[Tuple[int, ...], Tuple[int, int, int, int, int, int]] = {}
    r = range(0, max_multiplicity + 1)  # 0 .. l-2
    for k12 in r:
        for k13 in r:
            for k14 in r:
                for k23 in r:
                    for k24 in r:
                        for k34 in r:
                            k = (k12, k13, k14, k23, k24, k34)
                            if sum(k) != total_edges:
                                continue
                            deg = degree_from_counts(k)
                            if min(deg.values()) < min_degree:
                                continue
                            if not is_connected_from_counts(k):
                                continue
                            key = canonical_key(k)
                            reps.setdefault(key, k)
    return list(reps.values())


# ---------- Drawing (grid of small graphs) ----------

def symmetric_rads(m: int, step: float) -> List[float]:
    if m <= 1:
        return [0.0]
    start = -step * (m - 1) / 2.0
    return [start + i * step for i in range(m)]


def draw_case(ax, counts: Tuple[int, int, int, int, int, int], *, hub: int = 1, top: int | None = 2,
              radius: float = 0.8, node_size: int = 280, curve_step: float = 0.18,
              node_color: str = "#66D1B3", edge_color: str = "#5AA9E6") -> None:
    # Nodes and a simple radial layout.
    H = nx.Graph()
    H.add_nodes_from([1, 2, 3, 4])
    for (u, v), w in zip(Pairs, counts):
        if w > 0:
            H.add_edge(u, v)
    pos = {hub: (0.0, 0.0)}
    others = [v for v in [1, 2, 3, 4] if v != hub]
    # Rotate so that 'top' appears at the top (if provided).
    if top in others:
        idx = others.index(top)  # type: ignore[arg-type]
        others = others[idx:] + others[:idx]
    import math
    for i, v in enumerate(others):
        theta = math.pi / 2 + 2 * math.pi * i / len(others)
        pos[v] = (radius * math.cos(theta), radius * math.sin(theta))

    # Nodes and labels.
    nx.draw_networkx_nodes(H, pos, node_color=node_color, node_size=node_size, linewidths=1.0, edgecolors="#2C3E50", ax=ax)
    nx.draw_networkx_labels(H, pos, font_color="#000000", font_size=9, ax=ax)

    # Draw parallel edges as curved arcs (no arrows).
    for (u, v), m in zip(Pairs, counts):
        if m == 0:
            continue
        rads = symmetric_rads(m, curve_step)
        for rad in rads:
            # Odd m includes a straight line; even m uses only curved arcs.
            r = rad
            if m % 2 == 0 and abs(r) < 1e-6:
                r = 0.12
            patch = FancyArrowPatch(pos[u], pos[v], connectionstyle=f"arc3,rad={r}", arrowstyle='-',
                                    color=edge_color, linewidth=1.4, alpha=0.95, zorder=1)
            ax.add_patch(patch)

    # Axes limits and aspect.
    #
    # IMPORTANT: do not use adjustable='datalim' here. With arc patches, Matplotlib may
    # change the data limits differently per subplot, making some graphs look larger/smaller.
    # We instead fix the data limits for every subplot to keep a consistent visual scale.
    pad = 0.22
    lim = radius + pad
    ax.set_autoscale_on(False)
    ax.set_xlim(-lim, lim)
    ax.set_ylim(-lim, lim)
    ax.set_aspect('equal', adjustable='box')
    ax.axis('off')


# ---------- Build a MultiGraph ----------

def build_multigraph(counts: Tuple[int, int, int, int, int, int]) -> nx.MultiGraph:
    Gm = nx.MultiGraph()
    Gm.add_nodes_from([1, 2, 3, 4])
    for (u, v), w in zip(Pairs, counts):
        for _ in range(w):
            Gm.add_edge(u, v)
    return Gm


def log_print(msg: str, log_file: Optional[TextIO]) -> None:
    """Print to stdout and optionally write the same line to log_file."""
    print(msg)
    if log_file is not None:
        log_file.write(msg + "\n")
        log_file.flush()


# ---------- Main ----------

def main() -> None:
    parser = argparse.ArgumentParser(
        description="Enumerate 4-vertex, 3(l-1)-edge non-isomorphic multigraphs (min degree >= l-1, max multiplicity l-2) and test each for SZ_l."
    )
    parser.add_argument(
        "--modulus", "-l", type=int, default=5,
        help="Odd modulus l (default: 5). Total edges = 3(l-1), min degree >= l-1, max multiplicity per pair = l-2."
    )
    parser.add_argument(
        "--no-show", action="store_true",
        help="Do not call plt.show(); only save the overview figure."
    )
    parser.add_argument(
        "--no-log", action="store_true",
        help="Do not write run output to a results txt file."
    )
    args = parser.parse_args()
    l_val = args.modulus
    if l_val <= 0 or l_val % 2 == 0:
        raise ValueError("--modulus must be a positive odd integer.")
    total_edges = 3 * (l_val - 1)

    # Open results file (same directory as overview PNG: current working directory)
    log_file: Optional[TextIO] = None
    if not args.no_log:
        results_filename = "nonisomorphic_4v{}e_l{}_results.txt".format(total_edges, l_val)
        results_path = os.path.join(os.getcwd(), results_filename)
        try:
            log_file = open(results_path, "w", encoding="utf-8")
        except OSError:
            log_file = None  # fallback to console only

    def out(msg: str) -> None:
        log_print(msg, log_file)

    reps = enumerate_nonisomorphic_graphs(l_val)
    out("Modulus l = {}, total edges = {}, min degree >= {}, max multiplicity per pair = {}".format(
        l_val, total_edges, l_val - 1, l_val - 2))
    out("Number of non-isomorphic graphs meeting constraints: {}".format(len(reps)))

    # Draw a grid (5 graphs per row by default).
    cols = 5
    n = len(reps)
    rows = max(1, (n + cols - 1) // cols)
    fig, axes = plt.subplots(rows, cols, figsize=(cols * 2.2, rows * 2.2))
    # Flatten axes (robust for ndarray/list/single axes).
    if isinstance(axes, np.ndarray):
        axes_flat = list(axes.flat)
    elif isinstance(axes, (list, tuple)):
        axes_flat = []
        for row in axes:
            if isinstance(row, (list, tuple, np.ndarray)):
                axes_flat.extend(list(np.array(row).flat))
            else:
                axes_flat.append(row)
    else:
        axes_flat = [axes]

    for i, counts in enumerate(reps):
        ax = axes_flat[i]
        draw_case(ax, counts, hub=1, top=2, radius=0.8)
        ax.set_title(f"#{i+1}", fontsize=9)

    # Hide unused axes.
    for j in range(n, len(axes_flat)):
        axes_flat[j].axis('off')

    plt.tight_layout()
    overview_filename = "nonisomorphic_4v{}e_l{}_overview.png".format(total_edges, l_val)
    overview_path = os.path.join(os.getcwd(), overview_filename)
    fig.savefig(overview_path, dpi=300, bbox_inches="tight")
    out("Saved overview figure: {}".format(overview_path))
    if not args.no_show:
        plt.show()
    else:
        plt.close(fig)

    # SZ_l testing: collect and print all infeasible betas for each non-SZ_l graph
    SZlOddSolver = load_szl_odd_solver_class()
    non_sz_cases: List[Tuple[int, Tuple[int, int, int, int, int, int]]] = []
    for i, counts in enumerate(reps):
        Gm = build_multigraph(counts)
        solver = SZlOddSolver(Gm, l_val)
        infeasible_betas = solver.get_all_infeasible_betas(verbose=False)
        if infeasible_betas:
            non_sz_cases.append((i, counts))
            out("")
            out("Graph #{} is NOT SZ_{}:".format(i + 1, l_val))
            out("- Edge multiplicities (sum={}): {}".format(total_edges, dict(zip(Pairs, counts))))
            deg = degree_from_counts(counts)
            out("- Vertex degrees: {}".format(deg))
            out("- All infeasible betas (vectors in vertex order {}):".format(solver.vertices))
            for idx, beta in enumerate(infeasible_betas):
                vec = [beta[v] for v in solver.vertices]
                out("  [{}] {}".format(idx + 1, vec))
            out("  Total: {} infeasible beta(s).".format(len(infeasible_betas)))

    if not non_sz_cases:
        out("")
        out("All graphs are SZ_{}.".format(l_val))

    if log_file is not None:
        out("")
        out("Results written to: {}".format(results_path))
        log_file.close()

if __name__ == "__main__":
    main()


==> anc/nonisomorphic_4v12e_l5_results.txt <==
Modulus l = 5, total edges = 12, min degree >= 4, max multiplicity per pair = 3
Number of non-isomorphic graphs meeting constraints: 20
Saved overview figure: C:\Users\subol\Desktop\SZl-identifier-main\SZl-identifier-main\nonisomorphic_4v12e_l5_overview.png

Graph #12 is NOT SZ_5:
- Edge multiplicities (sum=12): {(1, 2): 1, (1, 3): 1, (1, 4): 3, (2, 3): 1, (2, 4): 3, (3, 4): 3}
- Vertex degrees: {1: 5, 2: 5, 3: 5, 4: 9}
- All infeasible betas (vectors in vertex order [1, 2, 3, 4]):
  [1] [0, 0, 0, 0]
  Total: 1 infeasible beta(s).

Graph #16 is NOT SZ_5:
- Edge multiplicities (sum=12): {(1, 2): 1, (1, 3): 2, (1, 4): 2, (2, 3): 2, (2, 4): 2, (3, 4): 3}
- Vertex degrees: {1: 5, 2: 5, 3: 7, 4: 7}
- All infeasible betas (vectors in vertex order [1, 2, 3, 4]):
  [1] [0, 0, 0, 0]
  Total: 1 infeasible beta(s).

Total run time: 3.62 s
Results written to: C:\Users\subol\Desktop\SZl-identifier-main\SZl-identifier-main\nonisomorphic_4v12e_l5_results.txt


==> anc/szl_odd_solver.py <==
from __future__ import annotations

import itertools
from dataclasses import dataclass
from typing import Dict, List, Tuple, Optional, Iterable

import networkx as nx


@dataclass(frozen=True)
class EdgeBundle:
    """An undirected vertex pair (no self-loops) with multiplicity, stored as (u, v, k) with u < v."""
    u: int
    v: int
    k: int


@dataclass
class OddOrientationSolution:
    """A beta-orientation solution for odd modulus l.

    - y_by_pair[(u,v)]: among the k parallel edges between u and v (u < v),
      y edges are oriented u -> v.
    - out_minus_in[v]: integer (outdegree - indegree) at vertex v (not reduced mod l).
    - beta: the given beta (values 0..l-1, with sum(beta) ≡ 0 mod l).
    - directions: per-edge orientation list, each item is (tail, head).
    """
    modulus: int
    vertices: List[int]
    edge_bundles: List[EdgeBundle]
    y_by_pair: Dict[Tuple[int, int], int]
    out_minus_in: Dict[int, int]
    beta: Dict[int, int]
    directions: List[Tuple[int, int]]

    def pretty_print(self) -> None:
        mod = self.modulus
        print("—— One beta-orientation solution (odd l) ——")
        print(f"l={mod}")
        print("beta (vector):", [self.beta[v] for v in self.vertices])
        print("Vertex out-in and check (mod l):")
        for v in self.vertices:
            val = self.out_minus_in[v]
            print(f"  v={v}: out-in={val}, mod {mod} = {val % mod}")
        print("Pairs (u,v), k, y(u->v), contribution to u (2y-k):")
        for eb in self.edge_bundles:
            y = self.y_by_pair[(eb.u, eb.v)]
            contrib = 2 * y - eb.k
            print(f"  ({eb.u},{eb.v}), k={eb.k}, y={y}, 2y-k={contrib}")
        print("Per-edge directions (first few):")
        for i, (a, b) in enumerate(self.directions[:40], 1):
            print(f"  e{i}: {a}->{b}")
        if len(self.directions) > 40:
            print(f"  ... total edges (counting multiplicity): {len(self.directions)}")


class SZlOddSolver:
    """SZ_l decision and solving for odd modulus l only (beta ∈ Z_l, no 2l / parity constraints).

    Given a connected undirected multigraph (no self-loops). For each unordered pair {u,v}
    with multiplicity k (stored as u < v). If among those k parallel edges there are y edges
    oriented u -> v, then:
      - contribution at u to (out-in) is y - (k-y) = 2y - k
      - contribution at v is -(2y - k)
    Thus the contribution set per pair is {k, k-2, ..., -k} (and the opposite at the other end).

    SZ_l: for every beta: V -> Z_l (values 0..l-1, sum(beta) ≡ 0 mod l),
    there exists a beta-orientation.
    """

    def __init__(self, multigraph: nx.MultiGraph, modulus: int):
        if modulus <= 0 or modulus % 2 == 0:
            raise ValueError("This solver supports odd modulus l only (positive odd integer).")
        if any(u == v for u, v in multigraph.edges()):
            raise ValueError("Self-loops are not allowed.")
        if not nx.is_connected(nx.Graph(multigraph)):
            raise ValueError("The graph must be connected.")

        self.Gm: nx.MultiGraph = multigraph
        self.l: int = modulus

        self.vertices: List[int] = sorted(self.Gm.nodes())
        self.index_of_vertex: Dict[int, int] = {v: i for i, v in enumerate(self.vertices)}
        self.edge_bundles: List[EdgeBundle] = self._collect_edge_bundles()
        self.sign_by_vertex: List[List[Tuple[int, int]]] = self._build_signs()
        self.deg: Dict[int, int] = self._compute_degrees()

        # Define C_v = sum_e sign(v,e) * (-k_e), so that:
        #   C_v + 2 * sum_e sign(v,e) * y_e ≡ beta(v) (mod l)
        self.C_vec: List[int] = [
            sum(sign * (-self.edge_bundles[eidx].k) for eidx, sign in self.sign_by_vertex[v_idx])
            for v_idx in range(len(self.vertices))
        ]

        # 2 is invertible in Z_l since l is odd.
        self.inv2: int = pow(2, -1, self.l)

    def _collect_edge_bundles(self) -> List[EdgeBundle]:
        count: Dict[Tuple[int, int], int] = {}
        for u, v in self.Gm.edges():
            a, b = (u, v) if u < v else (v, u)
            count[(a, b)] = count.get((a, b), 0) + 1
        return [EdgeBundle(u=a, v=b, k=k) for (a, b), k in sorted(count.items())]

    def _build_signs(self) -> List[List[Tuple[int, int]]]:
        n = len(self.vertices)
        sign_by_vertex: List[List[Tuple[int, int]]] = [[] for _ in range(n)]
        for eidx, eb in enumerate(self.edge_bundles):
            u_idx = self.index_of_vertex[eb.u]
            v_idx = self.index_of_vertex[eb.v]
            sign_by_vertex[u_idx].append((eidx, +1))
            sign_by_vertex[v_idx].append((eidx, -1))
        return sign_by_vertex

    def _compute_degrees(self) -> Dict[int, int]:
        deg: Dict[int, int] = {v: 0 for v in self.vertices}
        for eb in self.edge_bundles:
            deg[eb.u] += eb.k
            deg[eb.v] += eb.k
        return deg

    # ---------- beta enumeration ----------

    def enumerate_betas(self) -> Iterable[Dict[int, int]]:
        """Enumerate all beta: V->Z_l (0..l-1) with sum(beta) ≡ 0 (mod l)."""
        n = len(self.vertices)
        mod = self.l
        # Enumerate the first n-1 values; the last one is determined by sum(beta) ≡ 0.
        for values in itertools.product(range(mod), repeat=n - 1):
            s = sum(values) % mod
            last = (-s) % mod
            beta = {v: val for v, val in zip(self.vertices[:-1], values)}
            beta[self.vertices[-1]] = last
            yield beta

    # ---------- solving ----------

    def solve_for_beta(self, beta: Dict[int, int]) -> Tuple[bool, Optional[OddOrientationSolution]]:
        """Given beta (values 0..l-1 with sum ≡ 0), find a beta-orientation."""
        if set(beta.keys()) != set(self.vertices):
            raise ValueError("beta's vertex set does not match the graph's vertex set.")
        mod = self.l
        if any((beta[v] < 0 or beta[v] >= mod) for v in self.vertices):
            return False, None
        if sum(beta.values()) % mod != 0:
            return False, None

        # Let S(v) = sum_e sign(v,e) * y_e.
        # From C_v + 2*S(v) ≡ beta(v) (mod l) and inv2 = 2^{-1} in Z_l (l is odd),
        # we get S(v) ≡ inv2 * (beta(v) - C_v) (mod l).
        target_residue: List[int] = [
            (self.inv2 * ((beta[v] - self.C_vec[idx]) % mod)) % mod
            for idx, v in enumerate(self.vertices)
        ]

        # Variables: y_e ∈ [0..k_e]
        domains: List[range] = [range(0, eb.k + 1) for eb in self.edge_bundles]
        order = sorted(range(len(self.edge_bundles)), key=lambda eidx: len(domains[eidx]))

        y_sol: List[Optional[int]] = [None] * len(self.edge_bundles)
        n = len(self.vertices)
        partial_sum = [0] * n  # partial integer sums of S(v)=sum(sign*y) at each vertex

        edge_u_idx: List[int] = [self.index_of_vertex[eb.u] for eb in self.edge_bundles]
        edge_v_idx: List[int] = [self.index_of_vertex[eb.v] for eb in self.edge_bundles]

        def remaining_range_for_vertex(vertex_idx: int, next_pos: int) -> Tuple[int, int]:
            """Range [L,U] of possible remaining contributions to S(vertex_idx)."""
            L = 0
            U = 0
            for i_pos in range(next_pos, len(order)):
                eidx = order[i_pos]
                k = self.edge_bundles[eidx].k
                # If vertex is eb.u: +y ∈ [0,k]; if vertex is eb.v: -y ∈ [-k,0]; otherwise 0.
                if edge_u_idx[eidx] == vertex_idx:
                    U += k
                elif edge_v_idx[eidx] == vertex_idx:
                    L -= k
            return L, U

        def ceil_div(a: int, b: int) -> int:
            """Ceiling of a/b for integers, with b>0."""
            return -((-a) // b)

        def residue_is_feasible(vertex_idx: int, next_pos: int) -> bool:
            """Check if remaining variables can make S(v) hit the target residue mod l."""
            L, U = remaining_range_for_vertex(vertex_idx, next_pos)
            need = (target_residue[vertex_idx] - (partial_sum[vertex_idx] % mod)) % mod
            # Existence of t in [L,U] with t ≡ need (mod l) is equivalent to:
            #   exists q ∈ Z such that L ≤ need + q*l ≤ U.
            qmin = ceil_div(L - need, mod)
            qmax = (U - need) // mod
            return qmin <= qmax

        def dfs(pos: int) -> bool:
            if pos == len(order):
                # Check congruence constraints.
                for v_idx in range(n):
                    if (partial_sum[v_idx] - target_residue[v_idx]) % mod != 0:
                        return False
                return True

            eidx = order[pos]
            eb = self.edge_bundles[eidx]
            # Endpoints
            u_idx = self.index_of_vertex[eb.u]
            v_idx = self.index_of_vertex[eb.v]

            for y in domains[eidx]:
                # Apply
                partial_sum[u_idx] += y
                partial_sum[v_idx] -= y

                # Prune: for each vertex, check if completion can still hit the required residue mod l.
                pruned = False
                next_pos = pos + 1
                for vv in range(n):
                    if not residue_is_feasible(vv, next_pos):
                        pruned = True
                        break

                if not pruned and dfs(next_pos):
                    y_sol[eidx] = y
                    return True

                # Roll back
                partial_sum[u_idx] -= y
                partial_sum[v_idx] += y

            return False

        ok = dfs(0)
        if not ok:
            return False, None

        # Assemble solution
        y_by_pair: Dict[Tuple[int, int], int] = {}
        out_minus_in: Dict[int, int] = {v: 0 for v in self.vertices}
        directions: List[Tuple[int, int]] = []

        for eidx, eb in enumerate(self.edge_bundles):
            y = y_sol[eidx]
            assert y is not None
            y_by_pair[(eb.u, eb.v)] = y
            contrib = 2 * y - eb.k
            out_minus_in[eb.u] += contrib
            out_minus_in[eb.v] -= contrib
            # Per-edge directions: first y edges are eb.u->eb.v, remaining eb.k-y are reversed.
            directions.extend([(eb.u, eb.v)] * y)
            directions.extend([(eb.v, eb.u)] * (eb.k - y))

        # Verify (mod l)
        for v in self.vertices:
            if out_minus_in[v] % mod != beta[v] % mod:
                return False, None

        sol = OddOrientationSolution(
            modulus=mod,
            vertices=self.vertices,
            edge_bundles=self.edge_bundles,
            y_by_pair=y_by_pair,
            out_minus_in=out_minus_in,
            beta=beta,
            directions=directions,
        )
        return True, sol

    def is_SZl(self, verbose: bool = False, max_beta: Optional[int] = None) -> Tuple[bool, Optional[Dict[int, int]]]:
        """Decide whether the graph is SZ_l. If not, return a witness infeasible beta.
        max_beta: optional cap for debugging; None means full enumeration.
        """
        cnt = 0
        for beta in self.enumerate_betas():
            cnt += 1
            ok, _ = self.solve_for_beta(beta)
            if verbose and cnt % 200 == 0:
                print(f"Checked betas: {cnt}")
            if not ok:
                return False, beta
            if max_beta is not None and cnt >= max_beta:
                break
        return True, None

    def get_all_infeasible_betas(
        self, verbose: bool = False, max_beta: Optional[int] = None
    ) -> List[Dict[int, int]]:
        """Enumerate all valid betas and return the list of those for which no beta-orientation exists.
        max_beta: optional cap for debugging; None means full enumeration.
        """
        infeasible: List[Dict[int, int]] = []
        cnt = 0
        for beta in self.enumerate_betas():
            cnt += 1
            ok, _ = self.solve_for_beta(beta)
            if verbose and cnt % 200 == 0:
                print(f"Checked betas: {cnt}")
            if not ok:
                infeasible.append(beta)
            if max_beta is not None and cnt >= max_beta:
                break
        return infeasible


def build_graph_from_edges(n: int, edges: List[Tuple[int, int]]) -> nx.MultiGraph:
    Gm = nx.MultiGraph()
    Gm.add_nodes_from(list(range(1, n + 1)))
    for u, v in edges:
        Gm.add_edge(u, v)
    return Gm


def main():
    # ====== Example: edit the graph and l here (l must be odd) ======
    mod = 7
    n = 4
    edges = (
    [(1, 2)] * 4
    + [(1, 3)] * 4
    + [(1, 4)] * 4
    + [(2, 3), (3, 4), (4, 2)]+[(2, 3), (3, 4), (4, 2)]
)

    # ==========================================================

    Gm = build_graph_from_edges(n, edges)
    solver = SZlOddSolver(Gm, mod)

    print("Graph info:")
    print(f"- vertices: {solver.vertices}")
    print(f"- total edges (with multiplicity): {sum(eb.k for eb in solver.edge_bundles)}")
    print(f"- degrees: {solver.deg}")
    print(f"- l={mod} (odd)")

    is_sz, witness = solver.is_SZl(verbose=True)
    if is_sz:
        print(f"\nConclusion: the graph IS SZ_{mod} ✓")
    else:
        print(f"\nConclusion: the graph is NOT SZ_{mod} ✗")
        print("One infeasible beta (vector):", [witness[v] for v in solver.vertices] if witness else None)

    # ====== Manual beta example (edit below) ======
    # beta must be in 0..l-1 and sum(beta) ≡ 0 mod l
    beta = {v: 0 for v in solver.vertices}
    # ============================================
    ok, sol = solver.solve_for_beta(beta)
    print("\nManual beta:", [beta[v] for v in solver.vertices])
    print("Feasibility:", "feasible" if ok else "infeasible")
    if ok and sol is not None:
        sol.pretty_print()


if __name__ == "__main__":
    main()



